Goodness of fit of logistic models for random graphs

Logistic regression is a natural and simple tool to understand how covariates contribute to explain the topology of a binary network. Once the model fitted, the practitioner is interested in the goodness-of-fit of the regression in order to check if the covariates are sufficient to explain the whole topology of the network and, if they are not, to analyze the residual structure. To address this problem, we introduce a generic model that combines logistic regression with a network-oriented residual term. This residual term takes the form of the graphon function of a W-graph. Using a variational Bayes framework, we infer the residual graphon by averaging over a series of blockwise constant functions. This approach allows us to define a generic goodness-of-fit criterion, which corresponds to the posterior probability for the residual graphon to be constant. Experiments on toy data are carried out to assess the accuracy of the procedure. Several networks from social sciences and ecology are studied to illustrate the proposed methodology.

==> figures/buildFig.R <==

# buildFig.R
# Aims at building some of the figures in the GOF2 paper. 
# Warning : cannot be used directly. The data (results) must be loaded first.
# Mainly becacuse de data files are too big to be put on the dropbox


nlambda<-20

lambdalist<-seq(1, 5, length=nlambda)
nlist<-c(100, 150)
rholist<-c(10^(-2), 10^(-1.5), 10^(-1))

for(ni in 1:length(nlist)) {
  n<-nlist[ni]
  for(rhoi in 1:length(rholist)) {
    rho<-rholist[rhoi]
    load(file=paste("~/GOF2results_new/simu_2_N", n, "rho", rho, ".RData", sep=""))
    tmp<-postK1
    tmp[lambdalist>=1/sqrt(rho), ]<-NA
    
    #save(reslist, postK1, file=paste("~/GOF2results_new/simu_N", N, "rho", rho, ".RData", sep=""))
    pdf(paste("simures_N", n, "rho", round(rho, digits=2), ".pdf", sep=""))
    boxplot(t(tmp), names=round(lambdalist, digits=1), col="grey", cex.axis=1, outline=FALSE)
    abline(h=0, col="red", lty=2)
    abline(h=1, col="red", lty=2)
  
    dev.off()
  }
}



==> figures/test.R <==

# test.R
# Aims at testing the results of simulrep.R : is analyzing the data with qmin=1 and qmax=6 a good choice ??
# Warning : cannot be used directly. The data (results) must be loaded first.
# Mainly becacuse de data files are too big to be put on the dropbox


nlambda<-50

lambdalist<-seq(1, 9, length=nlambda)
nlist<-c(100, 150)
rholist<-c(10^(-2), 10^(-1.5), 10^(-1))

nrep<-10

qmat<-matrix(0, nlambda, nrep)

for(ni in 1:length(nlist)) {
  n<-nlist[ni]
  for(rhoi in 1:length(rholist)) {
    rho<-rholist[rhoi]
    load(file=paste("~/Desktop/res/simu_N", n, "rho", rho, ".RData", sep=""))

    for(lambdalisti in 1:nlambda) {
      lambda<-lambdalist[lambdalisti]
      if(lambda < 1/sqrt(rho)) {
        for(r in 1:nrep) {
          qmat[lambdalisti, r]<-reslist[[lambdalisti]][[r]]$q
        }
      }
    }
    print(table(qmat))
    
    

  }
}


